The two-loop energy-momentum tensor within the gradient-flow formalism

The gradient-flow formulation of the energy-momentum tensor of QCD is extended to NNLO perturbation theory. This means that the Wilson coefficients which multiply the flowed operators in the corresponding expression for the regular energy-momentum tensor are calculated to this order. The result has been obtained by applying modern tools of regular perturbation theory, reducing the occurring two-loop integrals, which also include flow-time integrations, to a small set of master integrals which can be calculated analytically.

==> anc/MixingMatrix.m <==
(*
 MixingMatrix.m

 Ancillary file to the paper

 "The two-loop energy-momentum tensor within the gradient-flow formalism"
 by R.V. Harlander, Y. Kluth, and F. Lange, arXiv:1808.09837

 MixingMatrix relates the renormalized operators {\hat{O}_i(x)}_R 
 to the flowed operators \tilde{O}_i(t,x). Symbolically:

 {\hat{O}_i(x)}_R = Sum[MixingMatrix[[i,j]] * \tilde{O}_j(t,x), {j,1,4}]

 For i=2, this results in Eq.(64) of the paper above. 

 The notation is obvious from comparison to the formulas in the
 corresponding paper.
*)
MixingMatrix = {{g^(-2) - (7241*ca^2*g^2)/(51840*Pi^4) - (7*ca)/(48*Pi^2) + 
       (769*ca*g^2*nf*tr)/(20736*Pi^4) + (cf*g^2*nf*tr)/(1296*Pi^4) + 
       (11*ca*g^2*nf*tr)/(6912*Pi^2) - (cf*g^2*nf*tr)/(864*Pi^2) - 
       (17*ca^2*g^2*L[\[Mu], t])/(384*Pi^4) - (11*ca*L[\[Mu], t])/(48*Pi^2) + 
       (97*ca*g^2*nf*tr*L[\[Mu], t])/(3456*Pi^4) + 
       (17*cf*g^2*nf*tr*L[\[Mu], t])/(1728*Pi^4) + 
       (11*ca*g^2*nf*tr*L[\[Mu], t]^2)/(1152*Pi^4) + 
       (cf*g^2*nf*tr*L[\[Mu], t]^2)/(144*Pi^4) - (8273*ca^2*g^2*Log[2])/
        (17280*Pi^4) + (1187*ca^2*g^2*Log[3])/(2560*Pi^4), 
      (4387*ca^2*g^2)/(165888*Pi^4) + ca/(96*Pi^2) - (865*ca*g^2*nf*tr)/
        (82944*Pi^4) - (79*cf*g^2*nf*tr)/(5184*Pi^4) - 
       (11*ca*g^2*nf*tr)/(27648*Pi^2) + (cf*g^2*nf*tr)/(3456*Pi^2) + 
       (59*ca^2*g^2*L[\[Mu], t])/(6144*Pi^4) + (11*ca*L[\[Mu], t])/
        (192*Pi^2) - (31*ca*g^2*nf*tr*L[\[Mu], t])/(3456*Pi^4) - 
       (223*cf*g^2*nf*tr*L[\[Mu], t])/(13824*Pi^4) - 
       (11*ca*g^2*nf*tr*L[\[Mu], t]^2)/(4608*Pi^4) - 
       (cf*g^2*nf*tr*L[\[Mu], t]^2)/(576*Pi^4) + (3779*ca^2*g^2*Log[2])/
        (27648*Pi^4) - (259*ca^2*g^2*Log[3])/(2048*Pi^4), 
      (12479*ca*cf*g^4)/(207360*Pi^4) + (7*cf^2*g^4)/(4608*Pi^4) + 
       (7*cf*g^2)/(288*Pi^2) - (7*ca*cf*g^4)/(13824*Pi^2) + 
       (cf^2*g^4)/(1728*Pi^2) - (271*cf*g^4*nf*tr)/(20736*Pi^4) - 
       (cf*g^4*nf*tr)/(1728*Pi^2) + (265*ca*cf*g^4*L[\[Mu], t])/
        (13824*Pi^4) + (5*cf^2*g^4*L[\[Mu], t])/(13824*Pi^4) + 
       (cf*g^2*L[\[Mu], t])/(24*Pi^2) - (5*cf*g^4*nf*tr*L[\[Mu], t])/
        (432*Pi^4) + (11*ca*cf*g^4*L[\[Mu], t]^2)/(2304*Pi^4) + 
       (5*cf^2*g^4*L[\[Mu], t]^2)/(1152*Pi^4) - (cf*g^4*nf*tr*L[\[Mu], t]^2)/
        (288*Pi^4) + (3431*ca*cf*g^4*Log[2])/(34560*Pi^4) + 
       (7*ca*cf*g^4*Log[2]^2)/(384*Pi^4) - (911*ca*cf*g^4*Log[3])/
        (7680*Pi^4) - (7*ca*cf*g^4*Log[2]*Log[3])/(768*Pi^4) - 
       (5*ca*cf*g^4*PolyLog[2, 1/4])/(288*Pi^4) + 
       (7*ca*cf*g^4*PolyLog[2, 3/4])/(1536*Pi^4), 
      (2299*ca*cf*g^4)/(25920*Pi^4) + (19*cf^2*g^4)/(3456*Pi^4) + 
       (59*cf*g^2)/(576*Pi^2) + (17*ca*cf*g^4)/(13824*Pi^2) - 
       (cf^2*g^4)/(3456*Pi^2) - (977*cf*g^4*nf*tr)/(41472*Pi^4) - 
       (7*cf*g^4*nf*tr)/(6912*Pi^2) + (173*ca*cf*g^4*L[\[Mu], t])/
        (1728*Pi^4) + (335*cf^2*g^4*L[\[Mu], t])/(13824*Pi^4) + 
       (7*cf*g^2*L[\[Mu], t])/(96*Pi^2) - (35*cf*g^4*nf*tr*L[\[Mu], t])/
        (1728*Pi^4) + (11*ca*cf*g^4*L[\[Mu], t]^2)/(576*Pi^4) + 
       (71*cf^2*g^4*L[\[Mu], t]^2)/(4608*Pi^4) - 
       (7*cf*g^4*nf*tr*L[\[Mu], t]^2)/(1152*Pi^4) + (17513*ca*cf*g^4*Log[2])/
        (34560*Pi^4) - (49*ca*cf*g^4*Log[2]^2)/(768*Pi^4) - 
       (2753*ca*cf*g^4*Log[3])/(7680*Pi^4) + (49*ca*cf*g^4*Log[2]*Log[3])/
        (1536*Pi^4) - (ca*cf*g^4*PolyLog[2, 1/4])/(144*Pi^4) - 
       (49*ca*cf*g^4*PolyLog[2, 3/4])/(3072*Pi^4)}, 
     {0, g^(-2) - (1427*ca^2*g^2)/(46080*Pi^4) - (7*ca)/(32*Pi^2) + 
       (ca*g^2*nf*tr)/(288*Pi^4) - (17*cf*g^2*nf*tr)/(384*Pi^4) - 
       (3*ca^2*g^2*L[\[Mu], t])/(512*Pi^4) - (ca*g^2*nf*tr*L[\[Mu], t])/
        (128*Pi^4) - (7*cf*g^2*nf*tr*L[\[Mu], t])/(128*Pi^4) + 
       (87*ca^2*g^2*Log[2])/(1280*Pi^4) - (27*ca^2*g^2*Log[3])/(640*Pi^4), 0, 
      (2923*ca*cf*g^4)/(7680*Pi^4) + (3*cf^2*g^4)/(128*Pi^4) + 
       (5*cf*g^2)/(16*Pi^2) + (ca*cf*g^4)/(256*Pi^2) - 
       (15*cf*g^4*nf*tr)/(128*Pi^4) - (cf*g^4*nf*tr)/(192*Pi^2) + 
       (19*ca*cf*g^4*L[\[Mu], t])/(48*Pi^4) + (9*cf^2*g^4*L[\[Mu], t])/
        (128*Pi^4) + (3*cf*g^2*L[\[Mu], t])/(8*Pi^2) - 
       (5*cf*g^4*nf*tr*L[\[Mu], t])/(48*Pi^4) + (11*ca*cf*g^4*L[\[Mu], t]^2)/
        (128*Pi^4) + (9*cf^2*g^4*L[\[Mu], t]^2)/(128*Pi^4) - 
       (cf*g^4*nf*tr*L[\[Mu], t]^2)/(32*Pi^4) + (4273*ca*cf*g^4*Log[2])/
        (1920*Pi^4) - (7*ca*cf*g^4*Log[2]^2)/(32*Pi^4) - 
       (2139*ca*cf*g^4*Log[3])/(1280*Pi^4) + (7*ca*cf*g^4*Log[2]*Log[3])/
        (64*Pi^4) - (ca*cf*g^4*PolyLog[2, 1/4])/(16*Pi^4) - 
       (7*ca*cf*g^4*PolyLog[2, 3/4])/(128*Pi^4)}, 
     {(1061*ca*g^2*nf*tr)/(17280*Pi^4) + (7697*cf*g^2*nf*tr)/(20736*Pi^4) + 
       (3*nf*tr)/(8*Pi^2) + (31*ca*g^2*nf*tr)/(1728*Pi^2) - 
       (3*cf*g^2*nf*tr)/(64*Pi^2) - (7*ca*g^2*nf*tr*L[\[Mu], t])/(864*Pi^4) + 
       (5*cf*g^2*nf*tr*L[\[Mu], t])/(216*Pi^4) + (nf*tr*L[\[Mu], t])/
        (3*Pi^2) - (11*ca*g^2*nf*tr*L[\[Mu], t]^2)/(288*Pi^4) - 
       (cf*g^2*nf*tr*L[\[Mu], t]^2)/(36*Pi^4) - (2773*ca*g^2*nf*tr*Log[2])/
        (8640*Pi^4) - (53*cf*g^2*nf*tr*Log[2])/(288*Pi^4) - 
       (11*ca*g^2*nf*tr*Log[2]^2)/(144*Pi^4) + (17*cf*g^2*nf*tr*Log[2]^2)/
        (18*Pi^4) + (151*ca*g^2*nf*tr*Log[3])/(1440*Pi^4) - 
       (161*cf*g^2*nf*tr*Log[3])/(1152*Pi^4) + 
       (11*ca*g^2*nf*tr*Log[2]*Log[3])/(288*Pi^4) - 
       (17*cf*g^2*nf*tr*Log[2]*Log[3])/(36*Pi^4) + 
       (ca*g^2*nf*tr*PolyLog[2, 1/4])/(12*Pi^4) - 
       (5*cf*g^2*nf*tr*PolyLog[2, 1/4])/(24*Pi^4) - 
       (11*ca*g^2*nf*tr*PolyLog[2, 3/4])/(576*Pi^4) + 
       (17*cf*g^2*nf*tr*PolyLog[2, 3/4])/(72*Pi^4), 
      (-77*ca*g^2*nf*tr)/(5760*Pi^4) - (4579*cf*g^2*nf*tr)/(41472*Pi^4) - 
       (3*nf*tr)/(16*Pi^2) - (31*ca*g^2*nf*tr)/(6912*Pi^2) + 
       (cf*g^2*nf*tr)/(96*Pi^2) + (7*ca*g^2*nf*tr*L[\[Mu], t])/(3456*Pi^4) - 
       (5*cf*g^2*nf*tr*L[\[Mu], t])/(864*Pi^4) - (nf*tr*L[\[Mu], t])/
        (12*Pi^2) + (11*ca*g^2*nf*tr*L[\[Mu], t]^2)/(1152*Pi^4) + 
       (cf*g^2*nf*tr*L[\[Mu], t]^2)/(144*Pi^4) + (2287*ca*g^2*nf*tr*Log[2])/
        (34560*Pi^4) - (41*cf*g^2*nf*tr*Log[2])/(576*Pi^4) + 
       (11*ca*g^2*nf*tr*Log[2]^2)/(576*Pi^4) - (25*cf*g^2*nf*tr*Log[2]^2)/
        (144*Pi^4) - (361*ca*g^2*nf*tr*Log[3])/(23040*Pi^4) + 
       (247*cf*g^2*nf*tr*Log[3])/(2304*Pi^4) - 
       (11*ca*g^2*nf*tr*Log[2]*Log[3])/(1152*Pi^4) + 
       (25*cf*g^2*nf*tr*Log[2]*Log[3])/(288*Pi^4) - 
       (ca*g^2*nf*tr*PolyLog[2, 1/4])/(48*Pi^4) + 
       (5*cf*g^2*nf*tr*PolyLog[2, 1/4])/(96*Pi^4) + 
       (11*ca*g^2*nf*tr*PolyLog[2, 3/4])/(2304*Pi^4) - 
       (25*cf*g^2*nf*tr*PolyLog[2, 3/4])/(576*Pi^4), 
      1 + (12433*ca*cf*g^4)/(165888*Pi^4) - (895*cf^2*g^4)/(55296*Pi^4) - 
       (cf*g^2)/(288*Pi^2) - (181*ca*cf*g^4)/(27648*Pi^2) - 
       (163*cf^2*g^4)/(27648*Pi^2) + (7463*cf*g^4*nf*tr)/(207360*Pi^4) - 
       (41*cf*g^4*nf*tr)/(6912*Pi^2) + (311*ca*cf*g^4*L[\[Mu], t])/
        (3456*Pi^4) + (71*cf^2*g^4*L[\[Mu], t])/(6912*Pi^4) + 
       (cf*g^2*L[\[Mu], t])/(48*Pi^2) + (17*cf*g^4*nf*tr*L[\[Mu], t])/
        (1728*Pi^4) + (11*ca*cf*g^4*L[\[Mu], t]^2)/(4608*Pi^4) + 
       (cf^2*g^4*L[\[Mu], t]^2)/(4608*Pi^4) + (7*cf*g^4*nf*tr*L[\[Mu], t]^2)/
        (1152*Pi^4) + (91*ca*cf*g^4*Log[2])/(864*Pi^4) - 
       (217*cf^2*g^4*Log[2])/(864*Pi^4) + (77*cf*g^4*nf*tr*Log[2])/
        (2160*Pi^4) - (ca*cf*g^4*L[\[Mu], t]*Log[2])/(32*Pi^4) - 
       (cf^2*g^4*L[\[Mu], t]*Log[2])/(32*Pi^4) + (53*ca*cf*g^4*Log[2]^2)/
        (288*Pi^4) + (23*cf^2*g^4*Log[2]^2)/(144*Pi^4) + 
       (cf*g^4*nf*tr*Log[2]^2)/(8*Pi^4) - (7*ca*cf*g^4*Log[3])/(96*Pi^4) + 
       (61*cf^2*g^4*Log[3])/(384*Pi^4) - (17*cf*g^4*nf*tr*Log[3])/
        (480*Pi^4) - (115*ca*cf*g^4*Log[2]*Log[3])/(1152*Pi^4) - 
       (101*cf^2*g^4*Log[2]*Log[3])/(1152*Pi^4) - 
       (cf*g^4*nf*tr*Log[2]*Log[3])/(16*Pi^4) - (ca*cf*g^4*PolyLog[2, 1/4])/
        (48*Pi^4) - (cf^2*g^4*PolyLog[2, 1/4])/(64*Pi^4) - 
       (cf*g^4*nf*tr*PolyLog[2, 1/4])/(36*Pi^4) + 
       (115*ca*cf*g^4*PolyLog[2, 3/4])/(2304*Pi^4) + 
       (101*cf^2*g^4*PolyLog[2, 3/4])/(2304*Pi^4) + 
       (cf*g^4*nf*tr*PolyLog[2, 3/4])/(32*Pi^4), 
      (961*ca*cf*g^4)/(41472*Pi^4) - (31*cf^2*g^4)/(6912*Pi^4) + 
       (cf*g^2)/(36*Pi^2) + (17*ca*cf*g^4)/(6912*Pi^2) - 
       (cf^2*g^4)/(108*Pi^2) - (25333*cf*g^4*nf*tr)/(207360*Pi^4) + 
       (cf*g^4*nf*tr)/(432*Pi^2) + (83*ca*cf*g^4*L[\[Mu], t])/(3456*Pi^4) - 
       (11*cf^2*g^4*L[\[Mu], t])/(3456*Pi^4) + (cf*g^2*L[\[Mu], t])/
        (12*Pi^2) - (29*cf*g^4*nf*tr*L[\[Mu], t])/(864*Pi^4) + 
       (11*ca*cf*g^4*L[\[Mu], t]^2)/(1152*Pi^4) + (5*cf^2*g^4*L[\[Mu], t]^2)/
        (576*Pi^4) - (cf*g^4*nf*tr*L[\[Mu], t]^2)/(144*Pi^4) + 
       (1121*ca*cf*g^4*Log[2])/(6912*Pi^4) - (1105*cf^2*g^4*Log[2])/
        (3456*Pi^4) + (6559*cf*g^4*nf*tr*Log[2])/(17280*Pi^4) - 
       (43*ca*cf*g^4*Log[2]^2)/(1152*Pi^4) + (89*cf^2*g^4*Log[2]^2)/
        (576*Pi^4) - (cf*g^4*nf*tr*Log[2]^2)/(32*Pi^4) - 
       (133*ca*cf*g^4*Log[3])/(1536*Pi^4) + (101*cf^2*g^4*Log[3])/
        (768*Pi^4) - (679*cf*g^4*nf*tr*Log[3])/(3840*Pi^4) + 
       (43*ca*cf*g^4*Log[2]*Log[3])/(2304*Pi^4) - (89*cf^2*g^4*Log[2]*Log[3])/
        (1152*Pi^4) + (cf*g^4*nf*tr*Log[2]*Log[3])/(64*Pi^4) + 
       (ca*cf*g^4*PolyLog[2, 1/4])/(384*Pi^4) - (cf^2*g^4*PolyLog[2, 1/4])/
        (32*Pi^4) + (cf*g^4*nf*tr*PolyLog[2, 1/4])/(72*Pi^4) - 
       (43*ca*cf*g^4*PolyLog[2, 3/4])/(4608*Pi^4) + 
       (89*cf^2*g^4*PolyLog[2, 3/4])/(2304*Pi^4) - 
       (cf*g^4*nf*tr*PolyLog[2, 3/4])/(128*Pi^4)}, 
     {0, (-17*ca*g^2*nf*tr)/(3840*Pi^4) - (19*cf*g^2*nf*tr)/(1536*Pi^4) - 
       (5*nf*tr)/(48*Pi^2) - (cf*g^2*nf*tr)/(384*Pi^2) - 
       (9*ca*g^2*nf*tr*Log[2])/(320*Pi^4) - (15*cf*g^2*nf*tr*Log[2])/
        (64*Pi^4) + (cf*g^2*nf*tr*Log[2]^2)/(8*Pi^4) + 
       (27*ca*g^2*nf*tr*Log[3])/(1280*Pi^4) + (37*cf*g^2*nf*tr*Log[3])/
        (256*Pi^4) - (cf*g^2*nf*tr*Log[2]*Log[3])/(16*Pi^4) + 
       (cf*g^2*nf*tr*PolyLog[2, 3/4])/(32*Pi^4), 0, 
      1 + (691*ca*cf*g^4)/(6144*Pi^4) - (45*cf^2*g^4)/(2048*Pi^4) - 
       (cf*g^2)/(32*Pi^2) - (5*ca*cf*g^4)/(3072*Pi^2) - 
       (25*cf^2*g^4)/(1024*Pi^2) - (1249*cf*g^4*nf*tr)/(7680*Pi^4) - 
       (cf*g^4*nf*tr)/(768*Pi^2) + (53*ca*cf*g^4*L[\[Mu], t])/(384*Pi^4) - 
       (3*cf^2*g^4*L[\[Mu], t])/(256*Pi^4) + (3*cf*g^2*L[\[Mu], t])/
        (16*Pi^2) - (5*cf*g^4*nf*tr*L[\[Mu], t])/(192*Pi^4) + 
       (11*ca*cf*g^4*L[\[Mu], t]^2)/(512*Pi^4) + (9*cf^2*g^4*L[\[Mu], t]^2)/
        (512*Pi^4) - (cf*g^4*nf*tr*L[\[Mu], t]^2)/(128*Pi^4) + 
       (55*ca*cf*g^4*Log[2])/(128*Pi^4) - (57*cf^2*g^4*Log[2])/(64*Pi^4) + 
       (763*cf*g^4*nf*tr*Log[2])/(960*Pi^4) - (ca*cf*g^4*L[\[Mu], t]*Log[2])/
        (32*Pi^4) - (cf^2*g^4*L[\[Mu], t]*Log[2])/(32*Pi^4) + 
       (7*ca*cf*g^4*Log[2]^2)/(64*Pi^4) + (15*cf^2*g^4*Log[2]^2)/(32*Pi^4) + 
       (cf*g^4*nf*tr*Log[2]^2)/(16*Pi^4) - (63*ca*cf*g^4*Log[3])/(256*Pi^4) + 
       (27*cf^2*g^4*Log[3])/(64*Pi^4) - (249*cf*g^4*nf*tr*Log[3])/
        (640*Pi^4) - (ca*cf*g^4*Log[2]*Log[3])/(16*Pi^4) - 
       (31*cf^2*g^4*Log[2]*Log[3])/(128*Pi^4) - (cf*g^4*nf*tr*Log[2]*Log[3])/
        (32*Pi^4) - (ca*cf*g^4*PolyLog[2, 1/4])/(64*Pi^4) - 
       (5*cf^2*g^4*PolyLog[2, 1/4])/(64*Pi^4) + (ca*cf*g^4*PolyLog[2, 3/4])/
        (32*Pi^4) + (31*cf^2*g^4*PolyLog[2, 3/4])/(256*Pi^4) + 
       (cf*g^4*nf*tr*PolyLog[2, 3/4])/(64*Pi^4)}}


Print["Read MixingMatrix from file MixingMatrix.m"];


==> anc/MixingMatrix_Flavor.m <==
(*
 MixingMatrix_Mlavor.m

 Ancillary file to the paper

 "The two-loop energy-momentum tensor within the gradient-flow formalism"
 by R.V. Harlander, Y. Kluth, and F. Lange, arXiv:1808.09837

 This file is similar to MixingMatrix.m, but distinguishes between different
 quark flavors. See the associated file MixingMatrix_Flavor.pdf for a more 
 detailed description.

*)
mixingmatrixFlavor = {{g^(-2) - (ca*(7 + 11*L[mu, t]))/(48*Pi^2) + 
       (g^2*(80*cf*nf*(2 - 3*Pi^2)*tr + 10*ca*nf*(769 + 33*Pi^2)*tr - 
          60*(153*ca^2 - 97*ca*nf*tr - 34*cf*nf*tr)*L[mu, t] + 
          180*(11*ca + 8*cf)*nf*tr*L[mu, t]^2 + ca^2*(-28964 - 99276*Log[2] + 
            96147*Log[3])))/(207360*Pi^4), 
      (ca*(2 + 11*L[mu, t]))/(192*Pi^2) + 
       (g^2*(16*cf*nf*(-158 + 3*Pi^2)*tr - 2*ca*nf*(865 + 33*Pi^2)*tr + 
          3*(531*ca^2 - 496*ca*nf*tr - 892*cf*nf*tr)*L[mu, t] - 
          36*(11*ca + 8*cf)*nf*tr*L[mu, t]^2 + ca^2*(4387 + 22674*Log[2] - 
            20979*Log[3])))/(165888*Pi^4), 
      (cf*g^2*(7 + 12*L[mu, t]))/(288*Pi^2) + 
       (cf*g^4*(15*cf*(21 + 8*Pi^2) - 10*nf*(271 + 12*Pi^2)*tr + 
          75*(53*ca + cf - 32*nf*tr)*L[mu, t] + 90*(11*ca + 10*cf - 8*nf*tr)*
           L[mu, t]^2 + ca*(12479 - 105*Pi^2 + 3780*Log[2]^2 - 24597*Log[3] - 
            6*Log[2]*(-3431 + 315*Log[3]) - 3600*PolyLog[2, 1/4] + 
            945*PolyLog[2, 3/4])))/(207360*Pi^4), 
      (cf*g^2*(59 + 42*L[mu, t]))/(576*Pi^2) + 
       (cf*g^4*(-10*(12*cf*(-19 + Pi^2) + nf*(977 + 42*Pi^2)*tr) + 
          30*(1384*ca + 335*cf - 280*nf*tr)*L[mu, t] + 
          90*(88*ca + 71*cf - 28*nf*tr)*L[mu, t]^2 + 
          ca*(36784 + 510*Pi^2 - 26460*Log[2]^2 - 148662*Log[3] + 
            6*Log[2]*(35026 + 2205*Log[3]) - 2880*PolyLog[2, 1/4] - 
            6615*PolyLog[2, 3/4])))/(414720*Pi^4)}, 
     {0, g^(-2) - (7*ca)/(32*Pi^2) + (g^2*(160*ca*nf*tr - 2040*cf*nf*tr - 
          90*(3*ca^2 + 4*ca*nf*tr + 28*cf*nf*tr)*L[mu, t] + 
          ca^2*(-1427 + 3132*Log[2] - 1944*Log[3])))/(46080*Pi^4), 0, 
      (cf*g^2*(5 + 6*L[mu, t]))/(16*Pi^2) + 
       (cf*g^4*(180*cf - 20*nf*(45 + 2*Pi^2)*tr + 
          20*(152*ca + 27*cf - 40*nf*tr)*L[mu, t] + 
          60*(11*ca + 9*cf - 4*nf*tr)*L[mu, t]^2 + 
          ca*(2923 + 30*Pi^2 - 1680*Log[2]^2 - 12834*Log[3] + 
            4*Log[2]*(4273 + 210*Log[3]) - 480*PolyLog[2, 1/4] - 
            420*PolyLog[2, 3/4])))/(7680*Pi^4)}, 
     {(tr*(9 + 8*L[mu, t]))/(24*Pi^2) + 
       (g^2*tr*(-120*(7*ca - 20*cf)*L[mu, t] - 360*(11*ca + 8*cf)*
           L[mu, t]^2 - 5*cf*(-7697 + 972*Pi^2 - 19584*Log[2]^2 + 
            2898*Log[3] + 72*Log[2]*(53 + 136*Log[3]) + 
            4320*PolyLog[2, 1/4] - 4896*PolyLog[2, 3/4]) + 
          6*ca*(1061 + 310*Pi^2 - 1320*Log[2]^2 + 1812*Log[3] + 
            Log[2]*(-5546 + 660*Log[3]) + 1440*PolyLog[2, 1/4] - 
            330*PolyLog[2, 3/4])))/(103680*Pi^4), 
      -(tr*(9 + 4*L[mu, t]))/(48*Pi^2) + 
       (g^2*tr*(60*(7*ca - 20*cf)*L[mu, t] + 180*(11*ca + 8*cf)*L[mu, t]^2 - 
          3*ca*(310*Pi^2 - 1320*Log[2]^2 + Log[2]*(-4574 + 660*Log[3]) + 
            3*(308 + 361*Log[3] + 480*PolyLog[2, 1/4] - 110*PolyLog[2, 
                3/4])) + 5*cf*(-4579 + 432*Pi^2 - 7200*Log[2]^2 + 
            4446*Log[3] + 72*Log[2]*(-41 + 50*Log[3]) + 
            2160*PolyLog[2, 1/4] - 1800*PolyLog[2, 3/4])))/(207360*Pi^4), 
      1 + (cf*g^2*(-1 + 6*L[mu, t]))/(288*Pi^2) - 
       (cf*g^4*(13425*cf + 4890*cf*Pi^2 - 37872*tr + 8020*nf*tr + 
          4800*Pi^2*tr + 120*nf*Pi^2*tr - 180*(11*ca + cf - 4*(-8 + nf)*tr)*
           L[mu, t]^2 + 208320*cf*Log[2] - 29568*tr*Log[2] - 
          132480*cf*Log[2]^2 - 103680*tr*Log[2]^2 + 120*L[mu, t]*
           (68*(-2 + nf)*tr + ca*(-622 + 216*Log[2]) + 
            cf*(-71 + 216*Log[2])) - 131760*cf*Log[3] + 29376*tr*Log[3] + 
          72720*cf*Log[2]*Log[3] + 51840*tr*Log[2]*Log[3] + 
          12960*cf*PolyLog[2, 1/4] + 23040*tr*PolyLog[2, 1/4] + 
          5*ca*(-12433 + 1086*Pi^2 - 30528*Log[2]^2 + 12096*Log[3] + 
            48*Log[2]*(-364 + 345*Log[3]) + 3456*PolyLog[2, 1/4] - 
            8280*PolyLog[2, 3/4]) - 36360*cf*PolyLog[2, 3/4] - 
          25920*tr*PolyLog[2, 3/4]))/(829440*Pi^4), 
      (g^2*(cf + 3*cf*L[mu, t]))/(36*Pi^2) - 
       (cf*g^4*(930*cf + 1920*cf*Pi^2 + 23673*tr + 1660*nf*tr - 600*Pi^2*tr + 
          120*nf*Pi^2*tr - 60*(83*ca - 11*cf - 4*(22 + 7*nf)*tr)*L[mu, t] - 
          180*(11*ca + 10*cf - 4*(1 + nf)*tr)*L[mu, t]^2 + 66300*cf*Log[2] - 
          78708*tr*Log[2] - 32040*cf*Log[2]^2 + 6480*tr*Log[2]^2 - 
          27270*cf*Log[3] + 36666*tr*Log[3] + 16020*cf*Log[2]*Log[3] - 
          3240*tr*Log[2]*Log[3] + 6480*cf*PolyLog[2, 1/4] - 
          2880*tr*PolyLog[2, 1/4] - 5*ca*(961 + 102*Pi^2 - 1548*Log[2]^2 - 
            3591*Log[3] + Log[2]*(6726 + 774*Log[3]) + 108*PolyLog[2, 1/4] - 
            387*PolyLog[2, 3/4]) - 8010*cf*PolyLog[2, 3/4] + 
          1620*tr*PolyLog[2, 3/4]))/(207360*Pi^4)}, 
     {0, (-5*tr)/(48*Pi^2) - (g^2*tr*(2*ca*(17 + 108*Log[2] - 81*Log[3]) + 
          5*cf*(19 + 4*Pi^2 - 192*Log[2]^2 - 222*Log[3] + 
            24*Log[2]*(15 + Log[81]) - 48*PolyLog[2, 3/4])))/(7680*Pi^4), 0, 
      1 + (cf*g^2*(-1 + 6*L[mu, t]))/(32*Pi^2) - 
       (cf*g^4*(675*cf + 750*cf*Pi^2 + 4296*tr + 700*nf*tr + 40*nf*Pi^2*tr - 
          60*(11*ca + 9*cf - 4*nf*tr)*L[mu, t]^2 + 27360*cf*Log[2] - 
          24416*tr*Log[2] - 14400*cf*Log[2]^2 - 1920*tr*Log[2]^2 - 
          12960*cf*Log[3] + 11952*tr*Log[3] + 7440*cf*Log[2]*Log[3] + 
          960*tr*Log[2]*Log[3] + 40*L[mu, t]*(20*nf*tr + 
            3*cf*(3 + Log[256]) + 2*ca*(-53 + Log[4096])) + 
          2400*cf*PolyLog[2, 1/4] + 5*ca*(-691 + 10*Pi^2 - 672*Log[2]^2 + 
            1512*Log[3] + 48*Log[2]*(-55 + 8*Log[3]) + 96*PolyLog[2, 1/4] - 
            192*PolyLog[2, 3/4]) - 3720*cf*PolyLog[2, 3/4] - 
          480*tr*PolyLog[2, 3/4]))/(30720*Pi^4)}}
 
mixingmatrixFlavorBar = {{0, 0, 0, 0}, {0, 0, 0, 0}, 
     {0, 0, (cf*g^4*tr*(789 - 100*Pi^2 + 340*L[mu, t] + 120*L[mu, t]^2 + 
         616*Log[2] + 2160*Log[2]^2 - 612*Log[3] - 1080*Log[2]*Log[3] - 
         480*PolyLog[2, 1/4] + 540*PolyLog[2, 3/4]))/(17280*Pi^4), 
      (cf*g^4*tr*(-7891 + 200*Pi^2 - 1760*L[mu, t] - 240*L[mu, t]^2 + 
         26236*Log[2] - 2160*Log[2]^2 - 12222*Log[3] + 1080*Log[2]*Log[3] + 
         960*PolyLog[2, 1/4] - 540*PolyLog[2, 3/4]))/(69120*Pi^4)}, 
     {0, 0, 0, (cf*g^4*tr*(-537 + 240*Log[2]^2 - 1494*Log[3] - 
         4*Log[2]*(-763 + 30*Log[3]) + 60*PolyLog[2, 3/4]))/(3840*Pi^4)}}

Print["Read mixingmatrixFlavor from file MixingMatrix_Flavor.m"];
Print["Read mixingmatrixFlavorBar from file MixingMatrix_Flavor.m"];


==> anc/ZMatrix.m <==
(*
 ZMatrix.m

 Ancillary file to the paper

 "The two-loop energy-momentum tensor within the gradient-flow formalism"
 by R.V. Harlander, Y. Kluth, and F. Lange

 ZMatrix is the renormalization matrix defined in Eq.(61):
 ZMatrix[[i,j]] = Z_{ij}
 
 The notation is obvious from comparison to the formulas in the
 corresponding paper.
*)
ZMatrix = {{1 + (g^2*nf*tr)/(12*eps*Pi^2) - 
       (g^4*((-35*ca*nf*tr)/(6912*Pi^4) - (37*cf*nf*tr)/(3456*Pi^4)))/eps - 
       (g^4*((11*ca*nf*tr)/(1152*Pi^4) - (cf*nf*tr)/(144*Pi^4) - 
          (nf^2*tr^2)/(144*Pi^4)))/eps^2, (-11*ca*g^2)/(192*eps*Pi^2) + 
       (g^4*((121*ca^2)/(9216*Pi^4) - (11*ca*nf*tr)/(1536*Pi^4) - 
          (cf*nf*tr)/(576*Pi^4)))/eps^2 + 
       (g^4*((-17*ca^2)/(1536*Pi^4) + (7*ca*nf*tr)/(1728*Pi^4) + 
          (5*cf*nf*tr)/(13824*Pi^4)))/eps, -(cf*g^2)/(24*eps*Pi^2) + 
       (g^4*((11*ca*cf)/(2304*Pi^4) - cf^2/(288*Pi^4) - 
          (cf*nf*tr)/(288*Pi^4)))/eps^2 + 
       (g^4*((-47*ca*cf)/(6912*Pi^4) + (7*cf^2)/(3456*Pi^4) + 
          (13*cf*nf*tr)/(3456*Pi^4)))/eps, (-7*cf*g^2)/(96*eps*Pi^2) + 
       (g^4*((11*ca*cf)/(576*Pi^4) + cf^2/(576*Pi^4) - (7*cf*nf*tr)/
           (1152*Pi^4)))/eps^2 + (g^4*((-203*ca*cf)/(6912*Pi^4) - 
          (85*cf^2)/(27648*Pi^4) + (11*cf*nf*tr)/(6912*Pi^4)))/eps}, 
     {0, 1 + (g^4*((-17*ca^2)/(384*Pi^4) + (5*ca*nf*tr)/(192*Pi^4) + 
          (cf*nf*tr)/(64*Pi^4)))/eps + 
       (g^2*((-11*ca)/(48*Pi^2) + (nf*tr)/(12*Pi^2)))/eps + 
       (g^4*((121*ca^2)/(2304*Pi^4) - (11*ca*nf*tr)/(288*Pi^4) + 
          (nf^2*tr^2)/(144*Pi^4)))/eps^2, 0, (-3*cf*g^2)/(8*eps*Pi^2) + 
       (g^4*((11*ca*cf)/(128*Pi^4) - (cf*nf*tr)/(32*Pi^4)))/eps^2 + 
       (g^4*((-97*ca*cf)/(768*Pi^4) - (3*cf^2)/(256*Pi^4) + 
          (5*cf*nf*tr)/(192*Pi^4)))/eps}, 
     {-(g^2*nf*tr)/(3*eps*Pi^2) + (g^4*((-35*ca*nf*tr)/(1728*Pi^4) - 
          (37*cf*nf*tr)/(864*Pi^4)))/eps + 
       (g^4*((11*ca*nf*tr)/(288*Pi^4) - (cf*nf*tr)/(36*Pi^4) - 
          (nf^2*tr^2)/(36*Pi^4)))/eps^2, (g^2*nf*tr)/(12*eps*Pi^2) + 
       (g^4*((17*ca*nf*tr)/(1728*Pi^4) + (49*cf*nf*tr)/(3456*Pi^4)))/eps + 
       (g^4*((-11*ca*nf*tr)/(1152*Pi^4) + (cf*nf*tr)/(144*Pi^4) + 
          (nf^2*tr^2)/(144*Pi^4)))/eps^2, 1 + (cf*g^2)/(6*eps*Pi^2) + 
       (g^4*((47*ca*cf)/(1728*Pi^4) - (7*cf^2)/(864*Pi^4) - 
          (13*cf*nf*tr)/(864*Pi^4)))/eps - 
       (g^4*((11*ca*cf)/(576*Pi^4) - cf^2/(72*Pi^4) - (cf*nf*tr)/(72*Pi^4)))/
        eps^2, -(cf*g^2)/(12*eps*Pi^2) + 
       (g^4*((11*ca*cf)/(1152*Pi^4) - cf^2/(144*Pi^4) - 
          (cf*nf*tr)/(144*Pi^4)))/eps^2 + 
       (g^4*((-61*ca*cf)/(6912*Pi^4) + cf^2/(1728*Pi^4) + 
          (17*cf*nf*tr)/(864*Pi^4)))/eps}, {0, 0, 0, 1}}

Print["Read ZMatrix from file ZMatrix.m"];


==> anc/ZetaMatrixeomTaylored.m <==
(*
 ZetaMatrixeomTaylored.m

 Ancillary file to the paper

 "The two-loop energy-momentum tensor within the gradient-flow formalism"
 by R.V. Harlander, Y. Kluth, and F. Lange

 ZetaMatrixeomTay is the mixing matrix defined in Eq.(14):
 ZetaMatrixeomTay[[i,j]] = \zeta_{ij}

 c1 is the coefficient c_1 defined in Eq.(45).
 c2 is the coefficient c_2 defined in Eq.(46).
 c3 is the coefficient c_3 defined in Eq.(47).
 c4 is the coefficient c_4 defined in Eq.(48).

 The notation is obvious from comparison to the formulas in the
 corresponding paper.
*)
ZetaMatrixeomTay =
    {{1 + g^2*((11*ca)/(48*eps*Pi^2) + (7*ca + 11*ca*EulerGamma +
           11*ca*Log[2] + 11*ca*Log[t] + 22*ca*Log[\[Mu]])/(48*Pi^2) +
         (eps*(14*ca*EulerGamma + 11*ca*EulerGamma^2 + 14*ca*Log[2] +
            22*ca*EulerGamma*Log[2] + 11*ca*Log[2]^2 + 14*ca*Log[t] +
            22*ca*EulerGamma*Log[t] + 22*ca*Log[2]*Log[t] + 11*ca*Log[t]^2 +
            28*ca*Log[\[Mu]] + 44*ca*EulerGamma*Log[\[Mu]] +
            44*ca*Log[2]*Log[\[Mu]] + 44*ca*Log[t]*Log[\[Mu]] +
            44*ca*Log[\[Mu]]^2))/(96*Pi^2)) +
       g^4*(((11*ca + 8*cf)*nf*tr)/(1152*eps^2*Pi^4) +
         (384*ca^2 + 363*ca^2*EulerGamma - 55*ca*nf*tr + 76*cf*nf*tr +
           96*cf*EulerGamma*nf*tr + 363*ca^2*Log[2] + 96*cf*nf*tr*Log[2] +
           363*ca^2*Log[t] + 96*cf*nf*tr*Log[t] + 726*ca^2*Log[\[Mu]] +
           192*cf*nf*tr*Log[\[Mu]])/(6912*eps*Pi^4) +
         (33374*ca^2 + 29970*ca^2*EulerGamma + 16335*ca^2*EulerGamma^2 -
           7690*ca*nf*tr + 2650*cf*nf*tr - 5820*ca*EulerGamma*nf*tr +
           4560*cf*EulerGamma*nf*tr - 1980*ca*EulerGamma^2*nf*tr +
           2880*cf*EulerGamma^2*nf*tr - 330*ca*nf*Pi^2*tr +
           240*cf*nf*Pi^2*tr + 129246*ca^2*Log[2] + 32670*ca^2*EulerGamma*
            Log[2] - 5820*ca*nf*tr*Log[2] + 4560*cf*nf*tr*Log[2] -
           3960*ca*EulerGamma*nf*tr*Log[2] + 5760*cf*EulerGamma*nf*tr*
            Log[2] + 16335*ca^2*Log[2]^2 - 1980*ca*nf*tr*Log[2]^2 +
           2880*cf*nf*tr*Log[2]^2 - 96147*ca^2*Log[3] + 29970*ca^2*Log[t] +
           32670*ca^2*EulerGamma*Log[t] - 5820*ca*nf*tr*Log[t] +
           4560*cf*nf*tr*Log[t] - 3960*ca*EulerGamma*nf*tr*Log[t] +
           5760*cf*EulerGamma*nf*tr*Log[t] + 32670*ca^2*Log[2]*Log[t] -
           3960*ca*nf*tr*Log[2]*Log[t] + 5760*cf*nf*tr*Log[2]*Log[t] +
           16335*ca^2*Log[t]^2 - 1980*ca*nf*tr*Log[t]^2 +
           2880*cf*nf*tr*Log[t]^2 + 59940*ca^2*Log[\[Mu]] +
           65340*ca^2*EulerGamma*Log[\[Mu]] - 11640*ca*nf*tr*Log[\[Mu]] +
           9120*cf*nf*tr*Log[\[Mu]] - 7920*ca*EulerGamma*nf*tr*Log[\[Mu]] +
           11520*cf*EulerGamma*nf*tr*Log[\[Mu]] + 65340*ca^2*Log[2]*
            Log[\[Mu]] - 7920*ca*nf*tr*Log[2]*Log[\[Mu]] +
           11520*cf*nf*tr*Log[2]*Log[\[Mu]] + 65340*ca^2*Log[t]*Log[\[Mu]] -
           7920*ca*nf*tr*Log[t]*Log[\[Mu]] + 11520*cf*nf*tr*Log[t]*
            Log[\[Mu]] + 65340*ca^2*Log[\[Mu]]^2 - 7920*ca*nf*tr*
            Log[\[Mu]]^2 + 11520*cf*nf*tr*Log[\[Mu]]^2)/(207360*Pi^4)),
      g^2*((-11*ca)/(192*eps*Pi^2) + (-2*ca - 11*ca*EulerGamma -
           11*ca*Log[2] - 11*ca*Log[t] - 22*ca*Log[\[Mu]])/(192*Pi^2) +
         (eps*(-4*ca*EulerGamma - 11*ca*EulerGamma^2 - 4*ca*Log[2] -
            22*ca*EulerGamma*Log[2] - 11*ca*Log[2]^2 - 4*ca*Log[t] -
            22*ca*EulerGamma*Log[t] - 22*ca*Log[2]*Log[t] - 11*ca*Log[t]^2 -
            8*ca*Log[\[Mu]] - 44*ca*EulerGamma*Log[\[Mu]] -
            44*ca*Log[2]*Log[\[Mu]] - 44*ca*Log[t]*Log[\[Mu]] -
            44*ca*Log[\[Mu]]^2))/(384*Pi^2)) +
       g^4*(-((11*ca + 8*cf)*nf*tr)/(4608*eps^2*Pi^4) +
         (-537*ca^2 - 363*ca^2*EulerGamma + 112*ca*nf*tr - 46*cf*nf*tr -
           96*cf*EulerGamma*nf*tr - 363*ca^2*Log[2] - 96*cf*nf*tr*Log[2] -
           363*ca^2*Log[t] - 96*cf*nf*tr*Log[t] - 726*ca^2*Log[\[Mu]] -
           192*cf*nf*tr*Log[\[Mu]])/(27648*eps*Pi^4) +
         (-5017*ca^2 - 6840*ca^2*EulerGamma - 3267*ca^2*EulerGamma^2 +
           1730*ca*nf*tr - 182*cf*nf*tr + 1488*ca*EulerGamma*nf*tr -
           552*cf*EulerGamma*nf*tr + 396*ca*EulerGamma^2*nf*tr -
           576*cf*EulerGamma^2*nf*tr + 66*ca*nf*Pi^2*tr - 48*cf*nf*Pi^2*tr -
           29514*ca^2*Log[2] - 6534*ca^2*EulerGamma*Log[2] +
           1488*ca*nf*tr*Log[2] - 552*cf*nf*tr*Log[2] + 792*ca*EulerGamma*nf*
            tr*Log[2] - 1152*cf*EulerGamma*nf*tr*Log[2] -
           3267*ca^2*Log[2]^2 + 396*ca*nf*tr*Log[2]^2 - 576*cf*nf*tr*
            Log[2]^2 + 20979*ca^2*Log[3] - 6840*ca^2*Log[t] -
           6534*ca^2*EulerGamma*Log[t] + 1488*ca*nf*tr*Log[t] -
           552*cf*nf*tr*Log[t] + 792*ca*EulerGamma*nf*tr*Log[t] -
           1152*cf*EulerGamma*nf*tr*Log[t] - 6534*ca^2*Log[2]*Log[t] +
           792*ca*nf*tr*Log[2]*Log[t] - 1152*cf*nf*tr*Log[2]*Log[t] -
           3267*ca^2*Log[t]^2 + 396*ca*nf*tr*Log[t]^2 - 576*cf*nf*tr*
            Log[t]^2 - 13680*ca^2*Log[\[Mu]] - 13068*ca^2*EulerGamma*
            Log[\[Mu]] + 2976*ca*nf*tr*Log[\[Mu]] - 1104*cf*nf*tr*
            Log[\[Mu]] + 1584*ca*EulerGamma*nf*tr*Log[\[Mu]] -
           2304*cf*EulerGamma*nf*tr*Log[\[Mu]] - 13068*ca^2*Log[2]*
            Log[\[Mu]] + 1584*ca*nf*tr*Log[2]*Log[\[Mu]] -
           2304*cf*nf*tr*Log[2]*Log[\[Mu]] - 13068*ca^2*Log[t]*Log[\[Mu]] +
           1584*ca*nf*tr*Log[t]*Log[\[Mu]] - 2304*cf*nf*tr*Log[t]*
            Log[\[Mu]] - 13068*ca^2*Log[\[Mu]]^2 + 1584*ca*nf*tr*
            Log[\[Mu]]^2 - 2304*cf*nf*tr*Log[\[Mu]]^2)/(165888*Pi^4)),
      g^4*(-cf/(24*eps*Pi^2) + (-7*cf - 24*cf*EulerGamma + 12*cf*Log[2] +
           12*cf*Log[Pi] - 12*cf*Log[t] - 48*cf*Log[\[Mu]])/(288*Pi^2) +
         (eps*(-23*cf - 84*cf*EulerGamma - 144*cf*EulerGamma^2 +
            42*cf*Log[2] + 144*cf*EulerGamma*Log[2] - 36*cf*Log[2]^2 +
            42*cf*Log[Pi] + 144*cf*EulerGamma*Log[Pi] - 72*cf*Log[2]*
             Log[Pi] - 36*cf*Log[Pi]^2 - 42*cf*Log[t] - 144*cf*EulerGamma*
             Log[t] + 72*cf*Log[2]*Log[t] + 72*cf*Log[Pi]*Log[t] -
            36*cf*Log[t]^2 - 168*cf*Log[\[Mu]] - 576*cf*EulerGamma*
             Log[\[Mu]] + 288*cf*Log[2]*Log[\[Mu]] + 288*cf*Log[Pi]*
             Log[\[Mu]] - 288*cf*Log[t]*Log[\[Mu]] - 576*cf*Log[\[Mu]]^2))/
          (1728*Pi^2)) + g^6*((11*ca*cf - 8*cf^2 - 8*cf*nf*tr)/
          (2304*eps^2*Pi^4) + (-89*ca*cf - 14*cf^2 - 33*ca*cf*EulerGamma -
           72*cf^2*EulerGamma + 26*cf*nf*tr - 24*cf*EulerGamma*nf*tr -
           132*ca*cf*Log[2] + 48*cf*nf*tr*Log[2] - 33*ca*cf*Log[Pi] +
           24*cf^2*Log[Pi] + 24*cf*nf*tr*Log[Pi] - 66*ca*cf*Log[t] -
           48*cf^2*Log[t] - 66*ca*cf*Log[\[Mu]] - 144*cf^2*Log[\[Mu]] -
           48*cf*nf*tr*Log[\[Mu]])/(6912*eps*Pi^4) +
         (-26428*ca*cf - 1585*cf^2 - 20640*ca*cf*EulerGamma -
           2520*cf^2*EulerGamma - 10890*ca*cf*EulerGamma^2 -
           6480*cf^2*EulerGamma^2 + 210*ca*cf*Pi^2 - 240*cf^2*Pi^2 +
           5420*cf*nf*tr + 6360*cf*EulerGamma*nf*tr + 720*cf*EulerGamma^2*nf*
            tr + 240*cf*nf*Pi^2*tr - 45792*ca*cf*Log[2] -
           15840*ca*cf*EulerGamma*Log[2] + 1680*cf*nf*tr*Log[2] +
           5760*cf*EulerGamma*nf*tr*Log[2] - 3600*ca*cf*Log[2]^2 -
           1440*cf*nf*tr*Log[2]^2 + 49194*ca*cf*Log[3] + 3780*ca*cf*Log[2]*
            Log[3] + 5340*ca*cf*Log[Pi] + 840*cf^2*Log[Pi] +
           1980*ca*cf*EulerGamma*Log[Pi] + 4320*cf^2*EulerGamma*Log[Pi] -
           1560*cf*nf*tr*Log[Pi] + 1440*cf*EulerGamma*nf*tr*Log[Pi] +
           7920*ca*cf*Log[2]*Log[Pi] - 2880*cf*nf*tr*Log[2]*Log[Pi] +
           990*ca*cf*Log[Pi]^2 - 720*cf^2*Log[Pi]^2 - 720*cf*nf*tr*
            Log[Pi]^2 - 15300*ca*cf*Log[t] - 1680*cf^2*Log[t] -
           19800*ca*cf*EulerGamma*Log[t] - 8640*cf^2*EulerGamma*Log[t] +
           4800*cf*nf*tr*Log[t] + 2880*cf*EulerGamma*nf*tr*Log[t] -
           7920*ca*cf*Log[2]*Log[t] + 2880*cf*nf*tr*Log[2]*Log[t] +
           3960*ca*cf*Log[Pi]*Log[t] + 2880*cf^2*Log[Pi]*Log[t] -
           7920*ca*cf*Log[t]^2 - 2880*cf^2*Log[t]^2 + 1440*cf*nf*tr*
            Log[t]^2 - 41280*ca*cf*Log[\[Mu]] - 5040*cf^2*Log[\[Mu]] -
           43560*ca*cf*EulerGamma*Log[\[Mu]] - 25920*cf^2*EulerGamma*
            Log[\[Mu]] + 12720*cf*nf*tr*Log[\[Mu]] + 2880*cf*EulerGamma*nf*tr*
            Log[\[Mu]] - 31680*ca*cf*Log[2]*Log[\[Mu]] + 11520*cf*nf*tr*
            Log[2]*Log[\[Mu]] + 3960*ca*cf*Log[Pi]*Log[\[Mu]] +
           8640*cf^2*Log[Pi]*Log[\[Mu]] + 2880*cf*nf*tr*Log[Pi]*Log[\[Mu]] -
           39600*ca*cf*Log[t]*Log[\[Mu]] - 17280*cf^2*Log[t]*Log[\[Mu]] +
           5760*cf*nf*tr*Log[t]*Log[\[Mu]] - 43560*ca*cf*Log[\[Mu]]^2 -
           25920*cf^2*Log[\[Mu]]^2 + 2880*cf*nf*tr*Log[\[Mu]]^2 +
           7200*ca*cf*PolyLog[2, 1/4] - 1890*ca*cf*PolyLog[2, 3/4])/
          (414720*Pi^4)), g^4*((-7*cf)/(96*eps*Pi^2) +
         (-59*cf - 84*cf*EulerGamma + 42*cf*Log[2] + 42*cf*Log[Pi] -
           42*cf*Log[t] - 168*cf*Log[\[Mu]])/(576*Pi^2) +
         (eps*(-397*cf - 708*cf*EulerGamma - 504*cf*EulerGamma^2 +
            354*cf*Log[2] + 504*cf*EulerGamma*Log[2] - 126*cf*Log[2]^2 +
            354*cf*Log[Pi] + 504*cf*EulerGamma*Log[Pi] - 252*cf*Log[2]*
             Log[Pi] - 126*cf*Log[Pi]^2 - 354*cf*Log[t] - 504*cf*EulerGamma*
             Log[t] + 252*cf*Log[2]*Log[t] + 252*cf*Log[Pi]*Log[t] -
            126*cf*Log[t]^2 - 1416*cf*Log[\[Mu]] - 2016*cf*EulerGamma*
             Log[\[Mu]] + 1008*cf*Log[2]*Log[\[Mu]] + 1008*cf*Log[Pi]*
             Log[\[Mu]] - 1008*cf*Log[t]*Log[\[Mu]] - 2016*cf*Log[\[Mu]]^2))/
          (3456*Pi^2)) + g^6*((22*ca*cf + 2*cf^2 - 7*cf*nf*tr)/
          (1152*eps^2*Pi^4) + (-998*ca*cf - 29*cf^2 + 660*ca*cf*EulerGamma +
           144*cf^2*EulerGamma + 44*cf*nf*tr - 168*cf*EulerGamma*nf*tr -
           924*ca*cf*Log[2] + 336*cf*nf*tr*Log[2] - 528*ca*cf*Log[Pi] -
           48*cf^2*Log[Pi] + 168*cf*nf*tr*Log[Pi] + 132*ca*cf*Log[t] +
           96*cf^2*Log[t] + 1320*ca*cf*Log[\[Mu]] + 288*cf^2*Log[\[Mu]] -
           336*cf*nf*tr*Log[\[Mu]])/(27648*eps*Pi^4) +
         (-83258*ca*cf - 5735*cf^2 - 128760*ca*cf*EulerGamma -
           2610*cf^2*EulerGamma + 1980*ca*cf*EulerGamma^2 +
           6480*cf^2*EulerGamma^2 - 1020*ca*cf*Pi^2 + 240*cf^2*Pi^2 +
           19540*cf*nf*tr + 18120*cf*EulerGamma*nf*tr + 2520*cf*EulerGamma^2*
            nf*tr + 840*cf*nf*Pi^2*tr - 459252*ca*cf*Log[2] -
           55440*ca*cf*EulerGamma*Log[2] + 14160*cf*nf*tr*Log[2] +
           20160*cf*EulerGamma*nf*tr*Log[2] + 66780*ca*cf*Log[2]^2 -
           5040*cf*nf*tr*Log[2]^2 + 297324*ca*cf*Log[3] - 26460*ca*cf*Log[2]*
            Log[3] + 29940*ca*cf*Log[Pi] + 870*cf^2*Log[Pi] -
           19800*ca*cf*EulerGamma*Log[Pi] - 4320*cf^2*EulerGamma*Log[Pi] -
           1320*cf*nf*tr*Log[Pi] + 5040*cf*EulerGamma*nf*tr*Log[Pi] +
           27720*ca*cf*Log[2]*Log[Pi] - 10080*cf*nf*tr*Log[2]*Log[Pi] +
           7920*ca*cf*Log[Pi]^2 + 720*cf^2*Log[Pi]^2 - 2520*cf*nf*tr*
            Log[Pi]^2 - 98820*ca*cf*Log[t] - 1740*cf^2*Log[t] -
           15840*ca*cf*EulerGamma*Log[t] + 8640*cf^2*EulerGamma*Log[t] +
           16800*cf*nf*tr*Log[t] + 10080*cf*EulerGamma*nf*tr*Log[t] -
           27720*ca*cf*Log[2]*Log[t] + 10080*cf*nf*tr*Log[2]*Log[t] -
           3960*ca*cf*Log[Pi]*Log[t] - 2880*cf^2*Log[Pi]*Log[t] -
           9900*ca*cf*Log[t]^2 + 2880*cf^2*Log[t]^2 + 5040*cf*nf*tr*
            Log[t]^2 - 257520*ca*cf*Log[\[Mu]] - 5220*cf^2*Log[\[Mu]] +
           7920*ca*cf*EulerGamma*Log[\[Mu]] + 25920*cf^2*EulerGamma*
            Log[\[Mu]] + 36240*cf*nf*tr*Log[\[Mu]] + 10080*cf*EulerGamma*nf*
            tr*Log[\[Mu]] - 110880*ca*cf*Log[2]*Log[\[Mu]] +
           40320*cf*nf*tr*Log[2]*Log[\[Mu]] - 39600*ca*cf*Log[Pi]*
            Log[\[Mu]] - 8640*cf^2*Log[Pi]*Log[\[Mu]] + 10080*cf*nf*tr*
            Log[Pi]*Log[\[Mu]] - 31680*ca*cf*Log[t]*Log[\[Mu]] +
           17280*cf^2*Log[t]*Log[\[Mu]] + 20160*cf*nf*tr*Log[t]*Log[\[Mu]] +
           7920*ca*cf*Log[\[Mu]]^2 + 25920*cf^2*Log[\[Mu]]^2 +
           10080*cf*nf*tr*Log[\[Mu]]^2 + 5760*ca*cf*PolyLog[2, 1/4] +
           13230*ca*cf*PolyLog[2, 3/4])/(829440*Pi^4))},
     {0, 1 + (g^2*(21*ca + 2*ca*eps + 21*ca*eps*EulerGamma +
          21*ca*eps*Log[2] + 21*ca*eps*Log[t] + 42*ca*eps*Log[\[Mu]]))/
        (96*Pi^2) + g^4*((-17*ca^2 + 10*ca*nf*tr + 6*cf*nf*tr)/
          (768*eps*Pi^4) + (1816*ca^2 + 135*ca^2*EulerGamma - 80*ca*nf*tr +
           270*cf*nf*tr + 180*ca*EulerGamma*nf*tr + 360*cf*EulerGamma*nf*tr -
           1431*ca^2*Log[2] + 180*ca*nf*tr*Log[2] + 360*cf*nf*tr*Log[2] +
           972*ca^2*Log[3] + 135*ca^2*Log[t] + 180*ca*nf*tr*Log[t] +
           360*cf*nf*tr*Log[t] + 270*ca^2*Log[\[Mu]] + 360*ca*nf*tr*
            Log[\[Mu]] + 720*cf*nf*tr*Log[\[Mu]])/(23040*Pi^4)), 0,
      g^4*((-3*cf)/(8*eps*Pi^2) + (-5*cf - 12*cf*EulerGamma + 6*cf*Log[2] +
           6*cf*Log[Pi] - 6*cf*Log[t] - 24*cf*Log[\[Mu]])/(16*Pi^2) +
         (eps*(-9*cf - 20*cf*EulerGamma - 24*cf*EulerGamma^2 + 10*cf*Log[2] +
            24*cf*EulerGamma*Log[2] - 6*cf*Log[2]^2 + 10*cf*Log[Pi] +
            24*cf*EulerGamma*Log[Pi] - 12*cf*Log[2]*Log[Pi] -
            6*cf*Log[Pi]^2 - 10*cf*Log[t] - 24*cf*EulerGamma*Log[t] +
            12*cf*Log[2]*Log[t] + 12*cf*Log[Pi]*Log[t] - 6*cf*Log[t]^2 -
            40*cf*Log[\[Mu]] - 96*cf*EulerGamma*Log[\[Mu]] +
            48*cf*Log[2]*Log[\[Mu]] + 48*cf*Log[Pi]*Log[\[Mu]] -
            48*cf*Log[t]*Log[\[Mu]] - 96*cf*Log[\[Mu]]^2))/(32*Pi^2)) +
       g^6*((cf*(11*ca - 4*nf*tr))/(128*eps^2*Pi^4) +
         (-160*ca*cf - 9*cf^2 + 66*ca*cf*EulerGamma + 20*cf*nf*tr -
           24*cf*EulerGamma*nf*tr - 132*ca*cf*Log[2] + 48*cf*nf*tr*Log[2] -
           66*ca*cf*Log[Pi] + 24*cf*nf*tr*Log[Pi] + 132*ca*cf*Log[\[Mu]] -
           48*cf*nf*tr*Log[\[Mu]])/(768*eps*Pi^4) +
         (-3508*ca*cf - 255*cf^2 - 5900*ca*cf*EulerGamma -
           270*cf^2*EulerGamma - 330*ca*cf*EulerGamma^2 - 30*ca*cf*Pi^2 +
           900*cf*nf*tr + 1000*cf*EulerGamma*nf*tr + 120*cf*EulerGamma^2*nf*
            tr + 40*cf*nf*Pi^2*tr - 18192*ca*cf*Log[2] -
           2640*ca*cf*EulerGamma*Log[2] + 400*cf*nf*tr*Log[2] +
           960*cf*EulerGamma*nf*tr*Log[2] + 2340*ca*cf*Log[2]^2 -
           240*cf*nf*tr*Log[2]^2 + 12834*ca*cf*Log[3] - 840*ca*cf*Log[2]*
            Log[3] + 1600*ca*cf*Log[Pi] + 90*cf^2*Log[Pi] -
           660*ca*cf*EulerGamma*Log[Pi] - 200*cf*nf*tr*Log[Pi] +
           240*cf*EulerGamma*nf*tr*Log[Pi] + 1320*ca*cf*Log[2]*Log[Pi] -
           480*cf*nf*tr*Log[2]*Log[Pi] + 330*ca*cf*Log[Pi]^2 -
           120*cf*nf*tr*Log[Pi]^2 - 4300*ca*cf*Log[t] - 180*cf^2*Log[t] -
           1320*ca*cf*EulerGamma*Log[t] + 800*cf*nf*tr*Log[t] +
           480*cf*EulerGamma*nf*tr*Log[t] - 1320*ca*cf*Log[2]*Log[t] +
           480*cf*nf*tr*Log[2]*Log[t] - 660*ca*cf*Log[t]^2 +
           240*cf*nf*tr*Log[t]^2 - 11800*ca*cf*Log[\[Mu]] -
           540*cf^2*Log[\[Mu]] - 1320*ca*cf*EulerGamma*Log[\[Mu]] +
           2000*cf*nf*tr*Log[\[Mu]] + 480*cf*EulerGamma*nf*tr*Log[\[Mu]] -
           5280*ca*cf*Log[2]*Log[\[Mu]] + 1920*cf*nf*tr*Log[2]*Log[\[Mu]] -
           1320*ca*cf*Log[Pi]*Log[\[Mu]] + 480*cf*nf*tr*Log[Pi]*Log[\[Mu]] -
           2640*ca*cf*Log[t]*Log[\[Mu]] + 960*cf*nf*tr*Log[t]*Log[\[Mu]] -
           1320*ca*cf*Log[\[Mu]]^2 + 480*cf*nf*tr*Log[\[Mu]]^2 +
           480*ca*cf*PolyLog[2, 1/4] + 420*ca*cf*PolyLog[2, 3/4])/
          (7680*Pi^4))}, {-(nf*tr)/(3*eps*Pi^2) +
       (-9*nf*tr - 24*nf*tr*Log[2] - 8*nf*tr*Log[Pi] - 8*nf*tr*Log[t])/
        (24*Pi^2) + (eps*(-21*nf*tr - 54*nf*tr*Log[2] - 72*nf*tr*Log[2]^2 -
          18*nf*tr*Log[Pi] - 48*nf*tr*Log[2]*Log[Pi] - 8*nf*tr*Log[Pi]^2 -
          18*nf*tr*Log[t] - 48*nf*tr*Log[2]*Log[t] - 16*nf*tr*Log[Pi]*
           Log[t] - 8*nf*tr*Log[t]^2))/(48*Pi^2) +
       g^2*(-((11*ca + 8*cf)*nf*tr)/(288*eps^2*Pi^4) +
         (-367*ca*nf*tr - 152*cf*nf*tr - 132*ca*EulerGamma*nf*tr +
           120*cf*EulerGamma*nf*tr - 528*ca*nf*tr*Log[2] -
           168*cf*nf*tr*Log[2] - 132*ca*nf*tr*Log[Pi] - 96*cf*nf*tr*Log[Pi] -
           264*ca*nf*tr*Log[t] + 24*cf*nf*tr*Log[t] - 264*ca*nf*tr*
            Log[\[Mu]] + 240*cf*nf*tr*Log[\[Mu]])/(3456*eps*Pi^4) +
         (-22431*ca*nf*tr - 38840*cf*nf*tr - 11010*ca*EulerGamma*nf*tr +
           2730*cf*EulerGamma*nf*tr - 1980*ca*EulerGamma^2*nf*tr +
           1800*cf*EulerGamma^2*nf*tr - 1860*ca*nf*Pi^2*tr +
           4860*cf*nf*Pi^2*tr - 10764*ca*nf*tr*Log[2] + 8130*cf*nf*tr*
            Log[2] - 15840*ca*EulerGamma*nf*tr*Log[2] + 14400*cf*EulerGamma*
            nf*tr*Log[2] - 23760*ca*nf*tr*Log[2]^2 - 98280*cf*nf*tr*
            Log[2]^2 - 10872*ca*nf*tr*Log[3] + 14490*cf*nf*tr*Log[3] -
           3960*ca*nf*tr*Log[2]*Log[3] + 48960*cf*nf*tr*Log[2]*Log[3] -
           11010*ca*nf*tr*Log[Pi] - 4560*cf*nf*tr*Log[Pi] -
           3960*ca*EulerGamma*nf*tr*Log[Pi] + 3600*cf*EulerGamma*nf*tr*
            Log[Pi] - 15840*ca*nf*tr*Log[2]*Log[Pi] - 5040*cf*nf*tr*Log[2]*
            Log[Pi] - 1980*ca*nf*tr*Log[Pi]^2 - 1440*cf*nf*tr*Log[Pi]^2 -
           22020*ca*nf*tr*Log[t] - 1830*cf*nf*tr*Log[t] - 7920*ca*EulerGamma*
            nf*tr*Log[t] + 7200*cf*EulerGamma*nf*tr*Log[t] -
           31680*ca*nf*tr*Log[2]*Log[t] + 9360*cf*nf*tr*Log[2]*Log[t] -
           7920*ca*nf*tr*Log[Pi]*Log[t] + 720*cf*nf*tr*Log[Pi]*Log[t] -
           7920*ca*nf*tr*Log[t]^2 + 3960*cf*nf*tr*Log[t]^2 -
           22020*ca*nf*tr*Log[\[Mu]] + 5460*cf*nf*tr*Log[\[Mu]] -
           7920*ca*EulerGamma*nf*tr*Log[\[Mu]] + 7200*cf*EulerGamma*nf*tr*
            Log[\[Mu]] - 31680*ca*nf*tr*Log[2]*Log[\[Mu]] +
           28800*cf*nf*tr*Log[2]*Log[\[Mu]] - 7920*ca*nf*tr*Log[Pi]*
            Log[\[Mu]] + 7200*cf*nf*tr*Log[Pi]*Log[\[Mu]] -
           15840*ca*nf*tr*Log[t]*Log[\[Mu]] + 14400*cf*nf*tr*Log[t]*
            Log[\[Mu]] - 7920*ca*nf*tr*Log[\[Mu]]^2 + 7200*cf*nf*tr*
            Log[\[Mu]]^2 - 8640*ca*nf*tr*PolyLog[2, 1/4] +
           21600*cf*nf*tr*PolyLog[2, 1/4] + 1980*ca*nf*tr*PolyLog[2, 3/4] -
           24480*cf*nf*tr*PolyLog[2, 3/4])/(103680*Pi^4)),
      (nf*tr)/(12*eps*Pi^2) + (9*nf*tr + 12*nf*tr*Log[2] + 4*nf*tr*Log[Pi] +
         4*nf*tr*Log[t])/(48*Pi^2) + (eps*(21*nf*tr + 54*nf*tr*Log[2] +
          36*nf*tr*Log[2]^2 + 18*nf*tr*Log[Pi] + 24*nf*tr*Log[2]*Log[Pi] +
          4*nf*tr*Log[Pi]^2 + 18*nf*tr*Log[t] + 24*nf*tr*Log[2]*Log[t] +
          8*nf*tr*Log[Pi]*Log[t] + 4*nf*tr*Log[t]^2))/(96*Pi^2) +
       g^2*(((11*ca + 8*cf)*nf*tr)/(1152*eps^2*Pi^4) +
         (433*ca*nf*tr + 200*cf*nf*tr + 132*ca*EulerGamma*nf*tr -
           120*cf*EulerGamma*nf*tr + 528*ca*nf*tr*Log[2] +
           168*cf*nf*tr*Log[2] + 132*ca*nf*tr*Log[Pi] + 96*cf*nf*tr*Log[Pi] +
           264*ca*nf*tr*Log[t] - 24*cf*nf*tr*Log[t] + 264*ca*nf*tr*
            Log[\[Mu]] - 240*cf*nf*tr*Log[\[Mu]])/(13824*eps*Pi^4) +
         (34569*ca*nf*tr + 45080*cf*nf*tr + 12990*ca*EulerGamma*nf*tr -
           8580*cf*EulerGamma*nf*tr + 1980*ca*EulerGamma^2*nf*tr -
           1800*cf*EulerGamma^2*nf*tr + 1860*ca*nf*Pi^2*tr -
           4320*cf*nf*Pi^2*tr + 24516*ca*nf*tr*Log[2] + 38940*cf*nf*tr*
            Log[2] + 15840*ca*EulerGamma*nf*tr*Log[2] - 14400*cf*EulerGamma*
            nf*tr*Log[2] + 23760*ca*nf*tr*Log[2]^2 + 72360*cf*nf*tr*
            Log[2]^2 + 6498*ca*nf*tr*Log[3] - 44460*cf*nf*tr*Log[3] +
           3960*ca*nf*tr*Log[2]*Log[3] - 36000*cf*nf*tr*Log[2]*Log[3] +
           12990*ca*nf*tr*Log[Pi] + 6000*cf*nf*tr*Log[Pi] +
           3960*ca*EulerGamma*nf*tr*Log[Pi] - 3600*cf*EulerGamma*nf*tr*
            Log[Pi] + 15840*ca*nf*tr*Log[2]*Log[Pi] + 5040*cf*nf*tr*Log[2]*
            Log[Pi] + 1980*ca*nf*tr*Log[Pi]^2 + 1440*cf*nf*tr*Log[Pi]^2 +
           25980*ca*nf*tr*Log[t] - 2580*cf*nf*tr*Log[t] + 7920*ca*EulerGamma*
            nf*tr*Log[t] - 7200*cf*EulerGamma*nf*tr*Log[t] +
           31680*ca*nf*tr*Log[2]*Log[t] - 9360*cf*nf*tr*Log[2]*Log[t] +
           7920*ca*nf*tr*Log[Pi]*Log[t] - 720*cf*nf*tr*Log[Pi]*Log[t] +
           7920*ca*nf*tr*Log[t]^2 - 3960*cf*nf*tr*Log[t]^2 +
           25980*ca*nf*tr*Log[\[Mu]] - 17160*cf*nf*tr*Log[\[Mu]] +
           7920*ca*EulerGamma*nf*tr*Log[\[Mu]] - 7200*cf*EulerGamma*nf*tr*
            Log[\[Mu]] + 31680*ca*nf*tr*Log[2]*Log[\[Mu]] -
           28800*cf*nf*tr*Log[2]*Log[\[Mu]] + 7920*ca*nf*tr*Log[Pi]*
            Log[\[Mu]] - 7200*cf*nf*tr*Log[Pi]*Log[\[Mu]] +
           15840*ca*nf*tr*Log[t]*Log[\[Mu]] - 14400*cf*nf*tr*Log[t]*
            Log[\[Mu]] + 7920*ca*nf*tr*Log[\[Mu]]^2 - 7200*cf*nf*tr*
            Log[\[Mu]]^2 + 8640*ca*nf*tr*PolyLog[2, 1/4] -
           21600*cf*nf*tr*PolyLog[2, 1/4] - 1980*ca*nf*tr*PolyLog[2, 3/4] +
           18000*cf*nf*tr*PolyLog[2, 3/4])/(414720*Pi^4)),
      1 + g^2*(cf/(6*eps*Pi^2) + (cf - 6*cf*EulerGamma - 6*cf*Log[2] -
           6*cf*Log[t] - 12*cf*Log[\[Mu]])/(288*Pi^2) +
         (eps*(11*cf + 6*cf*EulerGamma - 18*cf*EulerGamma^2 + 6*cf*Log[2] -
            36*cf*EulerGamma*Log[2] - 18*cf*Log[2]^2 + 6*cf*Log[t] -
            36*cf*EulerGamma*Log[t] - 36*cf*Log[2]*Log[t] - 18*cf*Log[t]^2 +
            12*cf*Log[\[Mu]] - 72*cf*EulerGamma*Log[\[Mu]] -
            72*cf*Log[2]*Log[\[Mu]] - 72*cf*Log[t]*Log[\[Mu]] -
            72*cf*Log[\[Mu]]^2))/(1728*Pi^2)) +
       g^4*((-11*ca*cf + 8*cf^2 + 8*cf*nf*tr)/(576*eps^2*Pi^4) +
         (47*ca*cf - 13*cf^2 - 6*cf^2*EulerGamma + cf*nf*tr +
           24*cf*EulerGamma*nf*tr - 6*cf^2*Log[2] + 24*cf*nf*tr*Log[2] -
           6*cf^2*Log[t] + 24*cf*nf*tr*Log[t] - 12*cf^2*Log[\[Mu]] +
           48*cf*nf*tr*Log[\[Mu]])/(1728*eps*Pi^4) +
         (-62165*ca*cf + 14315*cf^2 - 74640*ca*cf*EulerGamma -
           8160*cf^2*EulerGamma - 1980*ca*cf*EulerGamma^2 -
           1260*cf^2*EulerGamma^2 + 5430*ca*cf*Pi^2 + 4890*cf^2*Pi^2 -
           7172*cf*nf*tr + 24480*cf*EulerGamma*nf*tr + 12240*cf*EulerGamma^2*
            nf*tr + 4920*cf*nf*Pi^2*tr - 162000*ca*cf*Log[2] +
           200160*cf^2*Log[2] + 21960*ca*cf*EulerGamma*Log[2] +
           23400*cf^2*EulerGamma*Log[2] - 5088*cf*nf*tr*Log[2] +
           24480*cf*EulerGamma*nf*tr*Log[2] - 128700*ca*cf*Log[2]^2 -
           107820*cf^2*Log[2]^2 - 91440*cf*nf*tr*Log[2]^2 +
           60480*ca*cf*Log[3] - 131760*cf^2*Log[3] + 29376*cf*nf*tr*Log[3] +
           82800*ca*cf*Log[2]*Log[3] + 72720*cf^2*Log[2]*Log[3] +
           51840*cf*nf*tr*Log[2]*Log[3] - 74640*ca*cf*Log[t] -
           8160*cf^2*Log[t] - 3960*ca*cf*EulerGamma*Log[t] -
           2520*cf^2*EulerGamma*Log[t] + 24480*cf*nf*tr*Log[t] +
           24480*cf*EulerGamma*nf*tr*Log[t] + 21960*ca*cf*Log[2]*Log[t] +
           23400*cf^2*Log[2]*Log[t] + 24480*cf*nf*tr*Log[2]*Log[t] -
           1980*ca*cf*Log[t]^2 - 1260*cf^2*Log[t]^2 + 12240*cf*nf*tr*
            Log[t]^2 - 149280*ca*cf*Log[\[Mu]] - 16320*cf^2*Log[\[Mu]] -
           7920*ca*cf*EulerGamma*Log[\[Mu]] - 5040*cf^2*EulerGamma*
            Log[\[Mu]] + 48960*cf*nf*tr*Log[\[Mu]] + 48960*cf*EulerGamma*nf*
            tr*Log[\[Mu]] + 43920*ca*cf*Log[2]*Log[\[Mu]] +
           46800*cf^2*Log[2]*Log[\[Mu]] + 48960*cf*nf*tr*Log[2]*Log[\[Mu]] -
           7920*ca*cf*Log[t]*Log[\[Mu]] - 5040*cf^2*Log[t]*Log[\[Mu]] +
           48960*cf*nf*tr*Log[t]*Log[\[Mu]] - 7920*ca*cf*Log[\[Mu]]^2 -
           5040*cf^2*Log[\[Mu]]^2 + 48960*cf*nf*tr*Log[\[Mu]]^2 +
           17280*ca*cf*PolyLog[2, 1/4] + 12960*cf^2*PolyLog[2, 1/4] +
           23040*cf*nf*tr*PolyLog[2, 1/4] - 41400*ca*cf*PolyLog[2, 3/4] -
           36360*cf^2*PolyLog[2, 3/4] - 25920*cf*nf*tr*PolyLog[2, 3/4])/
          (829440*Pi^4)), g^2*(-cf/(12*eps*Pi^2) -
         (cf + 3*cf*EulerGamma + 3*cf*Log[2] + 3*cf*Log[t] + 6*cf*Log[\[Mu]])/
          (36*Pi^2) + (eps*(-2*cf - 6*cf*EulerGamma - 9*cf*EulerGamma^2 -
            6*cf*Log[2] - 18*cf*EulerGamma*Log[2] - 9*cf*Log[2]^2 -
            6*cf*Log[t] - 18*cf*EulerGamma*Log[t] - 18*cf*Log[2]*Log[t] -
            9*cf*Log[t]^2 - 12*cf*Log[\[Mu]] - 36*cf*EulerGamma*Log[\[Mu]] -
            36*cf*Log[2]*Log[\[Mu]] - 36*cf*Log[t]*Log[\[Mu]] -
            36*cf*Log[\[Mu]]^2))/(216*Pi^2)) +
       g^4*((11*ca*cf - 8*cf^2 - 8*cf*nf*tr)/(1152*eps^2*Pi^4) +
         (-61*ca*cf + 2*cf^2 + 12*cf^2*EulerGamma - 161*cf*nf*tr -
           48*cf*EulerGamma*nf*tr + 12*cf^2*Log[2] - 48*cf*nf*tr*Log[2] +
           12*cf^2*Log[t] - 48*cf*nf*tr*Log[t] + 24*cf^2*Log[\[Mu]] -
           96*cf*nf*tr*Log[\[Mu]])/(6912*eps*Pi^4) +
         (-4805*ca*cf + 620*cf^2 - 4980*ca*cf*EulerGamma +
           1200*cf^2*EulerGamma - 1980*ca*cf*EulerGamma^2 +
           1980*cf^2*EulerGamma^2 - 510*ca*cf*Pi^2 + 1920*cf^2*Pi^2 +
           10753*cf*nf*tr - 9180*cf*EulerGamma*nf*tr - 720*cf*EulerGamma^2*nf*
            tr - 480*cf*nf*Pi^2*tr - 38610*ca*cf*Log[2] + 67500*cf^2*Log[2] -
           3960*ca*cf*EulerGamma*Log[2] + 3960*cf^2*EulerGamma*Log[2] -
           87888*cf*nf*tr*Log[2] - 1440*cf*EulerGamma*nf*tr*Log[2] +
           5760*ca*cf*Log[2]^2 - 30060*cf^2*Log[2]^2 + 5760*cf*nf*tr*
            Log[2]^2 + 17955*ca*cf*Log[3] - 27270*cf^2*Log[3] +
           36666*cf*nf*tr*Log[3] - 3870*ca*cf*Log[2]*Log[3] +
           16020*cf^2*Log[2]*Log[3] - 3240*cf*nf*tr*Log[2]*Log[3] -
           4980*ca*cf*Log[t] + 1200*cf^2*Log[t] - 3960*ca*cf*EulerGamma*
            Log[t] + 3960*cf^2*EulerGamma*Log[t] - 9180*cf*nf*tr*Log[t] -
           1440*cf*EulerGamma*nf*tr*Log[t] - 3960*ca*cf*Log[2]*Log[t] +
           3960*cf^2*Log[2]*Log[t] - 1440*cf*nf*tr*Log[2]*Log[t] -
           1980*ca*cf*Log[t]^2 + 1980*cf^2*Log[t]^2 - 720*cf*nf*tr*Log[t]^2 -
           9960*ca*cf*Log[\[Mu]] + 2400*cf^2*Log[\[Mu]] -
           7920*ca*cf*EulerGamma*Log[\[Mu]] + 7920*cf^2*EulerGamma*
            Log[\[Mu]] - 18360*cf*nf*tr*Log[\[Mu]] - 2880*cf*EulerGamma*nf*tr*
            Log[\[Mu]] - 7920*ca*cf*Log[2]*Log[\[Mu]] + 7920*cf^2*Log[2]*
            Log[\[Mu]] - 2880*cf*nf*tr*Log[2]*Log[\[Mu]] -
           7920*ca*cf*Log[t]*Log[\[Mu]] + 7920*cf^2*Log[t]*Log[\[Mu]] -
           2880*cf*nf*tr*Log[t]*Log[\[Mu]] - 7920*ca*cf*Log[\[Mu]]^2 +
           7920*cf^2*Log[\[Mu]]^2 - 2880*cf*nf*tr*Log[\[Mu]]^2 -
           540*ca*cf*PolyLog[2, 1/4] + 6480*cf^2*PolyLog[2, 1/4] -
           2880*cf*nf*tr*PolyLog[2, 1/4] + 1935*ca*cf*PolyLog[2, 3/4] -
           8010*cf^2*PolyLog[2, 3/4] + 1620*cf*nf*tr*PolyLog[2, 3/4])/
          (207360*Pi^4))},
     {0, (10*nf*tr + 3*eps*nf*tr + 30*eps*nf*tr*Log[2] +
         10*eps*nf*tr*Log[Pi] + 10*eps*nf*tr*Log[t])/(96*Pi^2) +
       (g^2*(209*ca*nf*tr + 120*cf*nf*tr - 150*cf*EulerGamma*nf*tr +
          20*cf*nf*Pi^2*tr + 216*ca*nf*tr*Log[2] + 1650*cf*nf*tr*Log[2] -
          960*cf*nf*tr*Log[2]^2 - 162*ca*nf*tr*Log[3] -
          1110*cf*nf*tr*Log[3] + 480*cf*nf*tr*Log[2]*Log[3] -
          150*cf*nf*tr*Log[t] - 300*cf*nf*tr*Log[\[Mu]] -
          240*cf*nf*tr*PolyLog[2, 3/4]))/(7680*Pi^4), 0,
      1 + g^2*((cf - 6*cf*EulerGamma - 6*cf*Log[2] - 6*cf*Log[t] -
           12*cf*Log[\[Mu]])/(32*Pi^2) + (eps*(cf + 2*cf*EulerGamma -
            6*cf*EulerGamma^2 + 2*cf*Log[2] - 12*cf*EulerGamma*Log[2] -
            6*cf*Log[2]^2 + 2*cf*Log[t] - 12*cf*EulerGamma*Log[t] -
            12*cf*Log[2]*Log[t] - 6*cf*Log[t]^2 + 4*cf*Log[\[Mu]] -
            24*cf*EulerGamma*Log[\[Mu]] - 24*cf*Log[2]*Log[\[Mu]] -
            24*cf*Log[t]*Log[\[Mu]] - 24*cf*Log[\[Mu]]^2))/(64*Pi^2)) +
       g^4*((-5*cf*nf*tr)/(128*eps*Pi^4) + (-3455*ca*cf + 705*cf^2 -
           4240*ca*cf*EulerGamma - 660*ca*cf*EulerGamma^2 +
           540*cf^2*EulerGamma^2 + 50*ca*cf*Pi^2 + 750*cf^2*Pi^2 +
           3636*cf*nf*tr - 1600*cf*EulerGamma*nf*tr + 240*cf*EulerGamma^2*nf*
            tr + 40*cf*nf*Pi^2*tr - 17440*ca*cf*Log[2] + 27360*cf^2*Log[2] -
           360*ca*cf*EulerGamma*Log[2] + 2040*cf^2*EulerGamma*Log[2] -
           26016*cf*nf*tr*Log[2] + 480*cf*EulerGamma*nf*tr*Log[2] -
           3060*ca*cf*Log[2]^2 - 12900*cf^2*Log[2]^2 - 1680*cf*nf*tr*
            Log[2]^2 + 7560*ca*cf*Log[3] - 12960*cf^2*Log[3] +
           11952*cf*nf*tr*Log[3] + 1920*ca*cf*Log[2]*Log[3] +
           7440*cf^2*Log[2]*Log[3] + 960*cf*nf*tr*Log[2]*Log[3] -
           4240*ca*cf*Log[t] - 1320*ca*cf*EulerGamma*Log[t] +
           1080*cf^2*EulerGamma*Log[t] - 1600*cf*nf*tr*Log[t] +
           480*cf*EulerGamma*nf*tr*Log[t] - 360*ca*cf*Log[2]*Log[t] +
           2040*cf^2*Log[2]*Log[t] + 480*cf*nf*tr*Log[2]*Log[t] -
           660*ca*cf*Log[t]^2 + 540*cf^2*Log[t]^2 + 240*cf*nf*tr*Log[t]^2 -
           8480*ca*cf*Log[\[Mu]] - 2640*ca*cf*EulerGamma*Log[\[Mu]] +
           2160*cf^2*EulerGamma*Log[\[Mu]] - 3200*cf*nf*tr*Log[\[Mu]] +
           960*cf*EulerGamma*nf*tr*Log[\[Mu]] - 720*ca*cf*Log[2]*Log[\[Mu]] +
           4080*cf^2*Log[2]*Log[\[Mu]] + 960*cf*nf*tr*Log[2]*Log[\[Mu]] -
           2640*ca*cf*Log[t]*Log[\[Mu]] + 2160*cf^2*Log[t]*Log[\[Mu]] +
           960*cf*nf*tr*Log[t]*Log[\[Mu]] - 2640*ca*cf*Log[\[Mu]]^2 +
           2160*cf^2*Log[\[Mu]]^2 + 960*cf*nf*tr*Log[\[Mu]]^2 +
           480*ca*cf*PolyLog[2, 1/4] + 2400*cf^2*PolyLog[2, 1/4] -
           960*ca*cf*PolyLog[2, 3/4] - 3720*cf^2*PolyLog[2, 3/4] -
           480*cf*nf*tr*PolyLog[2, 3/4])/(30720*Pi^4))}}

Print["Read ZetaMatrixeomTay from file ZetaMatrixeomTaylored.m"];

c1 = (g^(-2) - (7241*ca^2*g^2)/(51840*Pi^4) - (7*ca)/(48*Pi^2) +
     (10873*ca*g^2*nf*tr)/(207360*Pi^4) + (2587*cf*g^2*nf*tr)/(27648*Pi^4) +
     (3*nf*tr)/(32*Pi^2) + (73*ca*g^2*nf*tr)/(13824*Pi^2) -
     (7*cf*g^2*nf*tr)/(2304*Pi^2) - (17*ca^2*g^2*L[\[Mu], t])/(384*Pi^4) -
     (11*ca*L[\[Mu], t])/(48*Pi^2) + (5*ca*g^2*nf*tr*L[\[Mu], t])/
      (192*Pi^4) + (cf*g^2*nf*tr*L[\[Mu], t])/(64*Pi^4) +
     (nf*tr*L[\[Mu], t])/(12*Pi^2) - (8273*ca^2*g^2*Log[2])/(17280*Pi^4) -
     (2773*ca*g^2*nf*tr*Log[2])/(34560*Pi^4) - (53*cf*g^2*nf*tr*Log[2])/
      (1152*Pi^4) + (1187*ca^2*g^2*Log[3])/(2560*Pi^4) +
     (151*ca*g^2*nf*tr*Log[3])/(5760*Pi^4) - (161*cf*g^2*nf*tr*Log[3])/
      (4608*Pi^4) + (59*ca*g^2*nf*tr*PolyLog[2, 1/4])/(2304*Pi^4) -
     (cf*g^2*nf*tr*PolyLog[2, 1/4])/(9*Pi^4))

Print["Read c1 from file ZetaMatrixeomTaylored.m"];

c2 = (-1/(4*g^2) + (56713*ca^2*g^2)/(1658880*Pi^4) + (25*ca)/(384*Pi^2) -
     (6071*ca*g^2*nf*tr)/(414720*Pi^4) - (1757*cf*g^2*nf*tr)/(55296*Pi^4) -
     (3*nf*tr)/(64*Pi^2) - (73*ca*g^2*nf*tr)/(55296*Pi^2) +
     (5*cf*g^2*nf*tr)/(4608*Pi^2) + (17*ca^2*g^2*L[\[Mu], t])/(1536*Pi^4) +
     (11*ca*L[\[Mu], t])/(192*Pi^2) - (5*ca*g^2*nf*tr*L[\[Mu], t])/
      (768*Pi^4) - (cf*g^2*nf*tr*L[\[Mu], t])/(256*Pi^4) -
     (nf*tr*L[\[Mu], t])/(48*Pi^2) + (8273*ca^2*g^2*Log[2])/(69120*Pi^4) +
     (2287*ca*g^2*nf*tr*Log[2])/(138240*Pi^4) - (41*cf*g^2*nf*tr*Log[2])/
      (2304*Pi^4) - (1187*ca^2*g^2*Log[3])/(10240*Pi^4) -
     (361*ca*g^2*nf*tr*Log[3])/(92160*Pi^4) + (247*cf*g^2*nf*tr*Log[3])/
      (9216*Pi^4) - (59*ca*g^2*nf*tr*PolyLog[2, 1/4])/(9216*Pi^4) +
     (55*cf*g^2*nf*tr*PolyLog[2, 1/4])/(2304*Pi^4))

Print["Read c2 from file ZetaMatrixeomTaylored.m"];

c3 = (1/4 + (261829*ca*cf*g^4)/(3317760*Pi^4) - (559*cf^2*g^4)/(221184*Pi^4) +
     (3*cf*g^2)/(128*Pi^2) + (77*ca*cf*g^4)/(110592*Pi^2) +
     (103*cf^2*g^4)/(110592*Pi^2) - (3377*cf*g^4*nf*tr)/(829440*Pi^4) -
     (7*cf*g^4*nf*tr)/(9216*Pi^2) + (ca*cf*g^4*L[\[Mu], t])/(24*Pi^4) +
     (3*cf^2*g^4*L[\[Mu], t])/(1024*Pi^4) + (3*cf*g^2*L[\[Mu], t])/
      (64*Pi^2) - (7*cf*g^4*nf*tr*L[\[Mu], t])/(768*Pi^4) +
     (11*ca*cf*g^4*L[\[Mu], t]^2)/(2048*Pi^4) + (9*cf^2*g^4*L[\[Mu], t]^2)/
      (2048*Pi^4) - (cf*g^4*nf*tr*L[\[Mu], t]^2)/(512*Pi^4) +
     (1447*ca*cf*g^4*Log[2])/(11520*Pi^4) - (217*cf^2*g^4*Log[2])/
      (3456*Pi^4) + (77*cf*g^4*nf*tr*Log[2])/(8640*Pi^4) -
     (ca*cf*g^4*L[\[Mu], t]*Log[2])/(128*Pi^4) -
     (cf^2*g^4*L[\[Mu], t]*Log[2])/(128*Pi^4) - (ca*cf*g^4*Log[2]^2)/
      (256*Pi^4) - (cf^2*g^4*Log[2]^2)/(256*Pi^4) -
     (1051*ca*cf*g^4*Log[3])/(7680*Pi^4) + (61*cf^2*g^4*Log[3])/(1536*Pi^4) -
     (17*cf*g^4*nf*tr*Log[3])/(1920*Pi^4) - (365*ca*cf*g^4*PolyLog[2, 1/4])/
      (9216*Pi^4) - (137*cf^2*g^4*PolyLog[2, 1/4])/(9216*Pi^4) -
     (17*cf*g^4*nf*tr*PolyLog[2, 1/4])/(1152*Pi^4))

Print["Read c3 from file ZetaMatrixeomTaylored.m"];

c4 = ((-137*ca*cf*g^4)/(207360*Pi^4) - (41*cf^2*g^4)/(27648*Pi^4) +
     (cf*g^2)/(32*Pi^2) + (11*ca*cf*g^4)/(110592*Pi^2) -
     (55*cf^2*g^4)/(55296*Pi^2) - (20573*cf*g^4*nf*tr)/(829440*Pi^4) +
     (5*cf*g^4*nf*tr)/(9216*Pi^2) + (11*ca*cf*g^4*L[\[Mu], t])/(1536*Pi^4) +
     (3*cf^2*g^4*L[\[Mu], t])/(512*Pi^4) - (cf*g^4*nf*tr*L[\[Mu], t])/
      (384*Pi^4) - (419*ca*cf*g^4*Log[2])/(46080*Pi^4) -
     (1105*cf^2*g^4*Log[2])/(13824*Pi^4) + (6559*cf*g^4*nf*tr*Log[2])/
      (69120*Pi^4) + (1157*ca*cf*g^4*Log[3])/(30720*Pi^4) +
     (101*cf^2*g^4*Log[3])/(3072*Pi^4) - (679*cf*g^4*nf*tr*Log[3])/
      (15360*Pi^4) + (257*ca*cf*g^4*PolyLog[2, 1/4])/(18432*Pi^4) -
     (161*cf^2*g^4*PolyLog[2, 1/4])/(9216*Pi^4) +
     (25*cf*g^4*nf*tr*PolyLog[2, 1/4])/(4608*Pi^4))

Print["Read c4 from file ZetaMatrixeomTaylored.m"];

